Barcodes as Summary of Loss Function Topology

We propose to study neural networks' loss surfaces by methods of topological data analysis. We suggest to apply barcodes of Morse complexes to explore topology of loss surfaces. An algorithm for calculations of the loss function's barcodes of local minima is described. We have conducted experiments for calculating barcodes of local minima for benchmark functions and for loss surfaces of small neural networks. Our experiments confirm our two principal observations for neural networks' loss surfaces. First, the barcodes of local minima are located in a small lower part of the range of values of neural networks' loss function. Secondly, increase of the neural network's depth and width lowers the barcodes of local minima. This has some natural implications for the neural network's learning and for its generalization properties.

==> pictures/Examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Import of function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sublevel as MM"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "function to plot test and saddle points"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pylab\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import BoundaryNorm\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "import numpy as np\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import numpy\n",
    "# X = np.arange(-2, 2, 0.02)\n",
    "# Y = np.arange(-1.2, 1.2, 0.02)\n",
    "# X, Y = np.meshgrid(X, Y)\n",
    "\n",
    "\n",
    "\n",
    "# pick the desired colormap, sensible levels, and define a normalization\n",
    "# instance which takes data values and translates those into levels.\n",
    "cmap = plt.get_cmap('PiYG')\n",
    "size_font = 30\n",
    "#function for 3d plot\n",
    "\n",
    "def plot(func, X, Y, xs, ys, zs):\n",
    "    \n",
    "    params = {'legend.fontsize': 'x-large',\n",
    "              'figure.figsize': (15, 5),\n",
    "             'axes.labelsize': 8,\n",
    "             'axes.titlesize':30,\n",
    "             'xtick.labelsize':15,\n",
    "             'ytick.labelsize':20}\n",
    "    pylab.rcParams.update(params)\n",
    "    \n",
    "    \n",
    "    Z = func(X, Y)\n",
    "    \n",
    "    fig = pylab.figure(figsize=(10,10))\n",
    "    axes = Axes3D(fig)\n",
    "    \n",
    "    axes.plot_surface(X, Y, Z, color = 'grey', alpha = 0.67 )\n",
    "    axes.scatter(xs, ys, zs, marker = 'o', s=100, c = 'red', alpha = 1)\n",
    "    \n",
    "    axes.set_xlabel(r'$x$', fontsize=size_font, labelpad=20)\n",
    "    axes.set_ylabel(r'$y$', fontsize=size_font, labelpad=20)\n",
    "    axes.set_zlabel(r'$f(x,y)$', fontsize=size_font,labelpad=20)\n",
    "    #plt.title(\"Three-hamp Camel-back function\", fontsize = 20)\n",
    "    pylab.show()\n",
    "\n",
    "#funcion for drawing levels \n",
    "def contf(func, xs, ys):\n",
    "    params = {'legend.fontsize': 'x-large',\n",
    "              'figure.figsize': (13, 4),\n",
    "             'axes.labelsize': 8,\n",
    "             'axes.titlesize':20,\n",
    "             'xtick.labelsize':14,\n",
    "             'ytick.labelsize':14}\n",
    "    pylab.rcParams.update(params)\n",
    "    Z = func(X, Y)\n",
    "    levels = MaxNLocator(nbins=15).tick_values(Z.min(), Z.max())\n",
    "    cmap = plt.get_cmap('PiYG')\n",
    "    fig, ax1 = plt.subplots(figsize=(9,7))\n",
    "    cf = ax1.contourf(X,Y, Z, levels=levels,\n",
    "                  cmap=cmap)\n",
    "    ax1.scatter(xs, ys, marker = 'o', s=27, c = 'red', alpha = 1)\n",
    "    fig.colorbar(cf, ax=ax1)\n",
    "#     ax1.set_title('contourf with levels', )\n",
    "    ax1.set_xlabel(\"x\", fontsize = size_font - 8)\n",
    "    ax1.set_ylabel(\"y\", fontsize = size_font - 8)\n",
    "    fig.tight_layout()\n",
    "    \n",
    "\n",
    "def plot_bar(diagrams):\n",
    "    #diagrams = np.loadtxt(name)\n",
    "    params = {'legend.fontsize': 'x-large',\n",
    "              'figure.figsize': (15, 5),\n",
    "             'axes.labelsize': 10,\n",
    "             'axes.titlesize':30,\n",
    "             'xtick.labelsize':20,\n",
    "             'ytick.labelsize':20}\n",
    "    pylab.rcParams.update(params)\n",
    "    \n",
    "    \n",
    "    from matplotlib.pyplot import figure\n",
    "    array1 = np.arange(diagrams[-1][0], diagrams[-2][1], 0.001)\n",
    "    array2 = np.ones(len(array1))\n",
    "    plt.figure(figsize=(10,10))\n",
    "    plt.plot(array2, array1, linestyle='dashed', color = \"r\")\n",
    "#     plt.bar(1, diagrams[-2][1] - diagrams[-1][0], width = 0.01, bottom= diagrams[-1][0] )\n",
    "#     for j in np.arange(diagrams[-1][0], diagrams[-2][1], 0.001):\n",
    "#         plt.scatter(1, j, color = 'b',  s = 0.05)\n",
    "    for i in range(len(diagrams[:-1])):\n",
    "        bar1 = diagrams[i]\n",
    "        #print(i)\n",
    "        a = bar1[0]\n",
    "        b = bar1[1]\n",
    "        array1 = np.arange(a, b, 0.001)\n",
    "        array2 = (i + 2) * np.ones(len(array1))\n",
    "        plt.plot(array2, array1, color = 'r')\n",
    "        #plt.bar(2+i, b - a, width = 0.01, bottom= a, color = 'r')\n",
    "#         for j in np.arange(a, b, 0.01):\n",
    "#             plt.scatter(2+i, j, color = 'r')\n",
    "        \n",
    "#         plt.hlines(y=1, xmin=diagrams[-1][0], xmax=diagrams[-2][1], linewidth=1, color='b')\n",
    "#         plt.hlines(y=2 + i, xmin=a, xmax=b, linewidth=1, color='r')\n",
    "        plt.xticks(np.arange(0,len(diagrams)+1,1))\n",
    "        pylab.text (0.8, diagrams[-2][1], r'$\\infty$', fontsize = 30)\n",
    "        #plt.xticks([a,b])\n",
    "    plt.show() \n",
    "    \n",
    "    \n",
    "def transition(old):\n",
    "    new = []\n",
    "    for i in old:\n",
    "        new.append(np.array([i[0], i[1]]))\n",
    "    new = np.array(new)\n",
    "    return new"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Test functions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Test_func1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-4-6297df07dd71>, line 9)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-4-6297df07dd71>\"\u001b[0;36m, line \u001b[0;32m9\u001b[0m\n\u001b[0;31m    return X**3 - 3*(X**2)*(Y**2)  0.01*(Y-3)**2 + X**4\u001b[0m\n\u001b[0m                                      ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "#def test_func(x, y):\n",
    "#    return (2 - 1.05 *x**2 + x**4/6)*x**2 + x*y + y**2\n",
    "def test_func(x, y):\n",
    "    return (4 - 2.1 *x*x + x*x*x*x/3)*x*x + x*y + (-4 + 4*y*y)*y*y\n",
    "\n",
    "def test_func1(x, y):\n",
    "    return x**3 - 3*x*(y**2) + 0.01*(y-3)**2\n",
    "def test_func2(X,Y):\n",
    "    return X**3 - 3*(X**2)*(Y**2)  + 0.01*(Y-3)**2 + X**4\n",
    "\n",
    "def test_func3(x,y):\n",
    "    return  x**6 - 3*(x**2)*(y**2) + 0.01*(y-3)**2 + x**4 + y**4\n",
    "\n",
    "\n",
    "def test_func4(X,Y):\n",
    "    return X**3 - 3*(X**2)*(Y**2) + (Y)**2 + X**4\n",
    "\n",
    "\n",
    "xaxis = np.linspace(-3, 3, 5000)\n",
    "yaxis = np.linspace(-3, 3, 5000)\n",
    "a = test_func4(xaxis[:,None],yaxis[None,:])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$f(X,Y) = X^3 - 3XY^2$$ - Monkey function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x504 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def test_func0(X,Y):\n",
    "    return X**3 - 3*X*(Y**2)\n",
    "\n",
    "X = np.arange(-1, 1, 0.02)\n",
    "Y = np.arange(-1.2, 3.6, 0.02)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "\n",
    "saddle_x = np.array([0])\n",
    "saddle_y = np.array([0])\n",
    "saddle_z= np.array([0])\n",
    "\n",
    "plot(test_func0, X, Y, saddle_x, saddle_y, saddle_z)\n",
    "\n",
    "contf(test_func0, saddle_x, saddle_y)\n",
    "#########################################################\n",
    "\n",
    "xaxis = np.linspace(-3, 3, 5000)\n",
    "yaxis = np.linspace(-3, 3, 5000)\n",
    "a = test_func0(xaxis[:,None],yaxis[None,:])\n",
    "q = MM.homology(a)\n",
    "bar = transition(q)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bar(bar)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$f(X,Y) = X^3 - 3X^2Y^2 + 0.01(Y-3)^2$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x504 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def test_func1(X,Y):\n",
    "    return X**3 - 3*(X**2)*(Y**2) + 0.01*(Y-3)**2 \n",
    "\n",
    "X = np.arange(-1, 1, 0.02)\n",
    "Y = np.arange(-1.2, 3.6, 0.02)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "\n",
    "saddle_x = np.array([0,0.189])\n",
    "saddle_y = np.array([3, -0.307])\n",
    "saddle_z= np.array([0, 0.106])\n",
    "\n",
    "plot(test_func1, X, Y, saddle_x, saddle_y, saddle_z)\n",
    "\n",
    "contf(test_func1, saddle_x, saddle_y)\n",
    "#########################################################\n",
    "\n",
    "xaxis = np.linspace(-3, 3, 5000)\n",
    "yaxis = np.linspace(-3, 3, 5000)\n",
    "a = test_func1(xaxis[:,None],yaxis[None,:])\n",
    "q = MM.homology(a)\n",
    "qq = transition(q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bar(qq)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "we have here four minima, one of them is a global minimum. One of saddle points is at the border"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-1.80000000e+02, -1.05468769e-01,  3.81013000e+06,\n",
       "        -1.80000000e+02,  4.99900000e+03,  9.37749900e+06,\n",
       "         0.00000000e+00],\n",
       "       [-1.26000000e+02,  3.03561999e-01,  2.76538600e+06,\n",
       "        -1.80000000e+02,  2.49950000e+07,  1.49019040e+07,\n",
       "         0.00000000e+00],\n",
       "       [-1.26000000e+02,  3.03561999e-01,  2.76538600e+06,\n",
       "        -1.80000000e+02,  2.49999990e+07,  1.49030950e+07,\n",
       "         0.00000000e+00],\n",
       "       [-1.80000000e+02,             inf,  2.50000000e+07,\n",
       "        -1.80000000e+02,  0.00000000e+00, -1.00000000e+00,\n",
       "        -1.00000000e+00]])"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xaxis = np.linspace(-3, 3, 5000)\n",
    "yaxis = np.linspace(-3, 3, 5000)\n",
    "a = test_func4(xaxis[:,None],yaxis[None,:])\n",
    "MM.homology(a)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$f(x,y) = (4 - 2.1x^2 + x^4/3)x^2 + xy + (-4 + 4y^2)y^2$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x504 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def test_func2(x,y):\n",
    "    return (4 - 2.1 *x*x + x*x*x*x/3)*x*x + x*y + (-4 + 4*y*y)*y*y\n",
    "\n",
    "X = np.arange(-2, 2, 0.02)\n",
    "Y = np.arange(-1.2, 1.2, 0.02)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "\n",
    "saddle_x = np.array([-1.63807,-1.29607,-1.10921,1.10921, 1.29607, 1.63807, 0])\n",
    "saddle_y = np.array([-0.228674, -0.605084, 0.768268, -0.768268, 0.605084, 0.228674, 0])\n",
    "saddle_z= np.array([2.2936,2.2947,0.5437, 0.5437, 2.2947, 2.2936, 0])\n",
    "\n",
    "plot(test_func2, X, Y, saddle_x, saddle_y, saddle_z)\n",
    "\n",
    "saddle_x = np.array([-1.63807,-1.29607,-1.10921,1.10921, 1.29607, 1.63807, 0])\n",
    "saddle_y = np.array([-0.228674, -0.605084, 0.768268, -0.768268, 0.605084, 0.228674, 0])\n",
    "\n",
    "contf(test_func2, saddle_x, saddle_y)\n",
    "\n",
    "#########################################################################################\n",
    "\n",
    "xaxis = np.linspace(-3, 3, 5000)\n",
    "yaxis = np.linspace(-3, 3, 5000)\n",
    "a = test_func2(xaxis[:,None],yaxis[None,:])\n",
    "q = MM.homology(a)\n",
    "qq = transition(q)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bar(qq)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-1.03162708e+00,  3.60144290e-07],\n",
       "       [-2.15462837e-01,  5.43720115e-01],\n",
       "       [-2.15462837e-01,  5.43720115e-01],\n",
       "       [ 2.10425236e+00,  2.22935792e+00],\n",
       "       [ 2.10425236e+00,  2.22935792e+00],\n",
       "       [-1.03162708e+00,             inf]])"
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qq = transition(q)\n",
    "qq"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bar(qq)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$f(x) = \\frac{1}{2}\\sum_{i=1}^{d}(x_{i}^{4} - 16x_{i}^{2} + 5x_{i})$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "def test_func5(x,y, z, t):\n",
    "    return 1/2*((x**4 - 16*(x**2) + 5*x) + (y**4 - 16*(y**2) + 5*y) + (z**4 - 16*(z**2) + 5*z) + (t**4 - 16*(t**2)\n",
    "                                                                                                  + 5*t))\n",
    "\n",
    "xaxis = np.linspace(-5, 5,100)\n",
    "yaxis = np.linspace(-5, 5, 100)\n",
    "zaxis = np.linspace(-5, 5, 100)\n",
    "taxis = np.linspace(-5, 5, 100)\n",
    "a = test_func5(xaxis[:,None],yaxis[None,:], zaxis[None,:], taxis[None,:])\n",
    "q = MM.homology(a)\n",
    "qq = transition(q)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bar(qq)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$f(x) = \\frac{1}{2}\\sum_{i=1}^{d}(x_{i}^{4} - 16x_{i}^{2} + 5x_{i}) + x_{1}x_{2}^{2}$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def test_func6(x,y, z, t):\n",
    "    return 1/2*((x**4 - 16*(x**2) + 5*x) + (y**4 - 16*(y**2) + 5*y) + (z**4 - 16*(z**2) + 5*z) + (t**4 - 16*(t**2)\n",
    "                                                                                                  + 5*t)) + x*(y**2) \n",
    "\n",
    "xaxis = np.linspace(-5, 5,100)\n",
    "yaxis = np.linspace(-5, 5, 100)\n",
    "zaxis = np.linspace(-5, 5, 100)\n",
    "taxis = np.linspace(-5, 5, 100)\n",
    "a = test_func6(xaxis[:,None],yaxis[None,:], zaxis[None,:], taxis[None,:])\n",
    "q = MM.homology(a)\n",
    "qq = transition(q)\n",
    "plot_bar(qq)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def test_func7(x,y, z, t, m):\n",
    "    return 1/2*((x**4 - 16*(x**2) + 5*x) + (y**4 - 16*(y**2) + 5*y) + (z**4 - 16*(z**2) + 5*z)\n",
    "                + (t**4 - 16*(t**2)+ 5*t) - (m**4 - 16*(m**2)+ 5*m))\n",
    "                                                                                                  \n",
    "                                                                                                  \n",
    "\n",
    "xaxis = np.linspace(-8, 8,500)\n",
    "yaxis = np.linspace(-8, 8, 500)\n",
    "zaxis = np.linspace(-8, 8, 500)\n",
    "taxis = np.linspace(-8, 8, 500)\n",
    "maxis = np.linspace(-8, 8, 500)                                                                                                          \n",
    "a = test_func7(xaxis[:,None],yaxis[None,:], zaxis[None,:], taxis[None,:], maxis[None,:])\n",
    "q = MM.homology(a)\n",
    "qq = transition(q)\n",
    "plot_bar(qq)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

